Formal Verification of Stochastic Systems with ReLU Neural Network Controllers

In this work, we address the problem of formal safety verification for stochastic cyber-physical systems (CPS) equipped with ReLU neural network (NN) controllers. Our goal is to find the set of initial states from where, with a predetermined confidence, the system will not reach an unsafe configuration within a specified time horizon. Specifically, we consider discrete-time LTI systems with Gaussian noise, which we abstract by a suitable graph. Then, we formulate a Satisfiability Modulo Convex (SMC) problem to estimate upper bounds on the transition probabilities between nodes in the graph. Using this abstraction, we propose a method to compute tight bounds on the safety probabilities of nodes in this graph, despite possible over-approximations of the transition probabilities between these nodes. Additionally, using the proposed SMC formula, we devise a heuristic method to refine the abstraction of the system in order to further improve the estimated safety bounds. Finally, we corroborate the efficacy of the proposed method with simulation results considering a robot navigation example and comparison against a state-of-the-art verification scheme.

==> dodo.py <==
#!/usr/bin/python

import doit
import glob
import os

TEXCC = "pdflatex"
BIBTEXCC = "bibtex"
SOURCES_TEX_ROOT = "root.tex"
GENERATED_PDF_BASENAME = "output"   # Without extension

def workspace_cleanup(files):
    """Remove files generated during document's built."""
    for f in files:
        os.remove(f)

def task_document():
    """TODO"""
    # Build list of document source files.
    document = GENERATED_PDF_BASENAME + ".pdf"
    # document = SOURCES_TEX_ROOT.replace(".tex", ".pdf")
    sources_tex = glob.glob("*.tex")
    auxiliary_file = GENERATED_PDF_BASENAME + ".aux"
    # auxiliary_file = SOURCES_TEX_ROOT.replace(".tex", ".aux")
    bibtex_files = [GENERATED_PDF_BASENAME + '.bbl',
                    GENERATED_PDF_BASENAME + '.blg']
    cleanup_files = (glob.glob("*.aux") +
                     glob.glob("*.log") +
                     glob.glob("*.blg") +
                     glob.glob("*.bbl") +
                     glob.glob("*.bcf") +
                     glob.glob("*.dvi") +
                     glob.glob("*.pdf"))
    # Task: Compilation Auxiliery Files
    yield {
        "basename": "aux",
        "targets": [auxiliary_file],
        "file_dep": [*sources_tex],
        # "task_dep": ["cleanup"],
        "actions": [doit.tools.Interactive([TEXCC,
                                            "-synctex=1",
                                            "-jobname=" + GENERATED_PDF_BASENAME,
                                            SOURCES_TEX_ROOT],
                                           shell=False),
                    (workspace_cleanup, ([document],))],
    }
    # Task: Bibtex
    yield {
        "basename": "bib",
        "targets": [*bibtex_files],
        "file_dep": [auxiliary_file],
        "actions": [doit.tools.Interactive([BIBTEXCC,
                                            auxiliary_file],
                                           shell=False)],
    }
    # Task: PDF Generation
    yield {
        "basename": "pdf",
        "targets": [document],
        "file_dep": [auxiliary_file, *bibtex_files],
        "actions": [doit.tools.Interactive([TEXCC,
                                            "-jobname=" + GENERATED_PDF_BASENAME,
                                            "-synctex=1",
                                            SOURCES_TEX_ROOT],
                                           shell=False),
                    doit.tools.Interactive([TEXCC,
                                            "-jobname=" + GENERATED_PDF_BASENAME,
                                            "-synctex=1",
                                            SOURCES_TEX_ROOT],
                                           shell=False)],
        # "uptodate": [False],    # Always run this shit if requested.
    }
    # Task: Workspace Clean-up
    yield {
        "basename": "cleanup",
        "actions": [(workspace_cleanup, (cleanup_files,))],
    }

